On the Value of Out-of-Distribution Testing: An Example of Goodhart's Law

Out-of-distribution (OOD) testing is increasingly popular for evaluating a machine learning system's ability to generalize beyond the biases of a training set. OOD benchmarks are designed to present a different joint distribution of data and labels between training and test time. VQA-CP has become the standard OOD benchmark for visual question answering, but we discovered three troubling practices in its current use. First, most published methods rely on explicit knowledge of the construction of the OOD splits. They often rely on ``inverting'' the distribution of labels, e.g. answering mostly 'yes' when the common training answer is 'no'. Second, the OOD test set is used for model selection. Third, a model's in-domain performance is assessed after retraining it on in-domain splits (VQA v2) that exhibit a more balanced distribution of labels. These three practices defeat the objective of evaluating generalization, and put into question the value of methods specifically designed for this dataset. We show that embarrassingly-simple methods, including one that generates answers at random, surpass the state of the art on some question types. We provide short- and long-term solutions to avoid these pitfalls and realize the benefits of OOD evaluation.

==> plots/makePlots.m <==
%% Load data
close all ; clear all ;
pathPerDataset = {'C:\Dropbox\Research\2019-12 Learning from counterfactuals\v3.825b Rerun with baselines\361', ...
                  'C:\Dropbox\Research\2019-12 Learning from counterfactuals\v3.825b Rerun with baselines\461', ...
                  'C:\Dropbox\Research\2019-12 Learning from counterfactuals\v3.825b Rerun with baselines\061'} ;
allData = nan(3, 9, 3, 4, 5) ; % Will store all loaded data
regWeight = [0 1 2 3 4 5 6 8 10 12] ; % Regularizer weight per experiment (hard coded)
dispLatex = @(v) fprintf([sprintf('%.2f  &  ', v*100) ' ~ & ']) ;

for datasetId = 1:3
  switch datasetId
    case 1, setIds = [3 4 5] ; setIdForBestEpoch = 5 ; metricIds = reshape([1:4  6:4:18  7:4:19  8:4:20  9:4:21], 4, 5) ; % VQA-CP q111: va, test small, test
    case 2, setIds = [3 4 5] ; setIdForBestEpoch = 5 ; metricIds = repmat([1 3 4 5 6], 4, 1) ;                            % VQA-CP q001: va, test small, test
    case 3, setIds = [3    ] ; setIdForBestEpoch = 3 ; metricIds = reshape([1:4  6:4:21  7:4:22  8:4:23  9:4:24], 4, 5) ; % VQA v2 q111: va
  end

  pathPerExperiment = getDirectoriesPath(pathPerDataset{datasetId}) ;
  if numel(pathPerExperiment) ~= numel(regWeight), warning('Wrong number of subfolders for dataset %g', datasetId) ; continue ; end
  for experimentId = 1:numel(pathPerExperiment)
    filePath = getFilePath(pathPerExperiment{experimentId}, 'epoch*.mat', true) ;
    clear trainingInfo lossNames setNames ; % Make sure these will be loaded on the next line
    if ~exist(filePath, 'file'), warning('Cannot find: %s', fileName) ; continue ; end
    load(filePath, 'trainingInfo', 'lossNames', 'setNames') ;
    %if experimentId == 10, keyboard, end

    for setId = setIds(:)'
      for m = 1:size(metricIds, 2)
        metricId = metricIds(:, m) ;
        
        % Find epoch with best 'overall' score = metricId(1)
        epochIds = 26 : trainingInfo{1}.nEpochs ;
        [~, bestEpochId] = max( trainingInfo{setIdForBestEpoch}.loss(epochIds, metricId(1)) ) ;
        bestEpochId = bestEpochId-1 + 26 ;

        allData(datasetId, experimentId, setId, 1:4, m) = reshape(trainingInfo{setId}.loss(bestEpochId, metricId), 4, []) ; % Accuracy of overall, yesNo, nb, other
      end % for metricId
    end % for setId
  end % for experimentId
  metricNames{datasetId} = reshape(lossNames(metricIds), 4, 5) ;
end % for datasetId

%% Display results
% Baselines
experimentId = 1 ;
for metricId = 1:size(metricNames{1}, 2)
  dispLatex(allData(1, experimentId, 3, :, metricId)) % Overall, YesNo, nb, other, datasetId=1 (VQA-CP), set 3 (val)
  dispLatex(allData(1, experimentId, 5, :, metricId)) % Overall, YesNo, nb, other, datasetId=1 (VQA-CP), set 4 (test)
  dispLatex(allData(3, experimentId, 3, :, metricId)) % Overall, YesNo, nb, other, datasetId=3 (VQA v2), set 3 (val)
  fprintf('%% %s\n', strjoin(metricNames{1}(:, metricId))) ;
end

% Regularizer, varying weight
metricId = 1 ;
for experimentId = 1:10
  dispLatex(allData(1, experimentId, 3, :, metricId)) % Overall, YesNo, nb, other, datasetId=1 (VQA-CP), set 3 (val)
  dispLatex(allData(1, experimentId, 5, :, metricId)) % Overall, YesNo, nb, other, datasetId=1 (VQA-CP), set 4 (test)
  dispLatex(allData(3, experimentId, 3, :, metricId)) % Overall, YesNo, nb, other, datasetId=1 (VQA v2), set 3 (val)
  fprintf('%% %s weight=%g\n', strjoin(metricNames{1}(:, metricId)), regWeight(experimentId)) ;
end
keyboard

%% Display results, VQA-CP q001
% Baselines
experimentId = 1 ;
for metricId = 1:size(metricNames{1}, 2)
  dispLatex(allData(2, experimentId, 3:4, 4, metricId)) % datasetId = 2 (VQA-CP q001), set 3 (val), qType 4 (other)
  fprintf('%% %s\n', strjoin(metricNames{1}(:, metricId))) ;
end

% Regularizer, varying weight
metricId = 1 ;
for experimentId = 1:10
  dispLatex(allData(2, experimentId, 3:4, 4, metricId)) % datasetId = 2 (VQA-CP q001), set 3 (val), qType 4 (other)
  fprintf('%% %s weight=%g\n', strjoin(metricNames{1}(:, metricId)), regWeight(experimentId)) ;
end
keyboard

%% Make plots
pathOut = 'C:\Dropbox\Research\2020-04 Debunking VQA-CP\src\plots' ;

% Get data from experiments with regularizer, varying weight
experimentIds = [1:10] ;
metricId = 1 ;
plotData(1, 1:numel(experimentIds), 1:4) = squeeze(allData(1, experimentIds, 3, 1:4, metricId)) ; % YesNo, nb, other, datasetId=1 (VQA-CP), set 3 (val)
plotData(2, 1:numel(experimentIds), 1:4) = squeeze(allData(1, experimentIds, 5, 1:4, metricId)) ; % YesNo, nb, other, datasetId=1 (VQA-CP), set 4 (test)
plotData(3, 1:numel(experimentIds), 1:4) = squeeze(allData(3, experimentIds, 3, 1:4, metricId)) ; % YesNo, nb, other, datasetId=1 (VQA v2), set 3 (val)
plotData = plotData * 100 ; % Get percents
xs = regWeight(experimentIds) ; % Labels for X axis
qTypeStr = {'Overall', 'Yes/no', 'Numbers', 'Other'} ;
qTypeStrShort = {'', ' (yes/no)', ' (nb)', ' (other)'} ;
t = 1 ; setId = 1 ;

for t = 1:4 % For each question type (overall/yesNo/nb/other)
  for setId = [1 3] % For each set (VQA-CP val + test, VQA v2 val)
    %% Draw one plot
    figure ;
    set(gcf, 'PaperUnits', 'points');
    tmp = get(gcf, 'Position') ; set(gcf, 'Position', [tmp(1), tmp(2), 380, 200]) ; set(gcf, 'color', 'w') ;
    %set(gca, 'ColorOrder', [0 0 0 ; .9 .1 .1]) ;
    set(gca, 'ColorOrder', [.2 .2 .8 ; .8 .2 .2]) ;
    if setId == 1
      yyaxis left  ; h1 = plot(xs', plotData(1, :, t)', '.-', 'LineWidth', 1.5) ; hold on ; ylabel(sprintf('VQA-CP val%s', qTypeStrShort{t})) ; ylimSetId1 = ylim() ;
      yyaxis right ; h2 = plot(xs', plotData(2, :, t)', '.-', 'LineWidth', 1.5) ; hold on ; ylabel(sprintf('VQA-CP test%s', qTypeStrShort{t})) ;
      if t == 3, yyaxis left  ; ylim([30 50]) ; end
    else % setId == 3
      h1 = plot(xs', plotData(3, :, t), 'k.-', 'LineWidth', 1.5) ; hold on ; ylabel(sprintf('VQA v2 val%s', qTypeStrShort{t})) ;
      ylim(ylimSetId1) ; % Set Y limits the same as the first plot
      if t == 3, ylim([30 50]) ; end
    end
    xlim(xs([1 end])) ; set(gca, 'XTick', xs) ; 
    %title(qTypeStr{t})
    xlabel('Regularizer weight') ;
    set(gcf,'color', 'w') ;
    box on ; set(gca, 'YGrid', 'off', 'XGrid', 'on') ;
    set(gca, 'Fontsize', 10) ; set(gca, 'FontName', 'Arial') ; set(gca, 'FontWeight', 'normal') ;
    %set(gca, 'Fontsize', 10) ; set(gca, 'FontName', 'CMU Bright') ; set(gca, 'FontWeight', 'Bold') ;
    set(gca, 'LineWidth', 1) ;
    export_fig(fullfile(pathOut, ['fig-reg-qType' num2str(t) '-sets' num2str(setId)]), '-pdf', '-png', '-nofontswap') ;
  end
end

